Reverse Question Answering: Can an LLM Write a Question so Hard (or Bad) that it Can't Answer?

Question answering (QA), giving correct answers to questions, is a popular task, but we test reverse question answering (RQA): for an input answer, give a question with that answer. Past work tests QA and RQA separately, but we test them jointly, comparing their difficulty, aiding benchmark design, and checking reasoning consistency. We run 16 LLMs on QA and RQA with trivia questions/answers, revealing: 1) Versus QA, LLMs are much less accurate in RQA for numerical answers, but slightly more accurate in RQA for textual answers; 2) LLMs often answer their own invalid questions from RQA accurately in QA, so RQA errors are not from knowledge gaps alone; 3) RQA errors correlate with question difficulty and inversely correlate with answer frequencies in the Dolma corpus; and 4) LLMs struggle to provide valid multi-hop questions. By finding question and answer types that lead to RQA errors, we suggest improvements for LLM reasoning.

==> scripts/acronym_clear.sh <==
sed -i '.bak' 's/LLM/\\mm{}/g' */sections/*.tex
sed -i '.bak' 's/CLIP/\\abr{clip}/g' */sections/*.tex
sed -i '.bak' 's/AI/\\abr{ai}/g' */sections/*.tex
sed -i '.bak' 's/NLP/\\abr{nlp}/g' */sections/*.tex
sed -i '.bak' 's/API/\\abr{api}/g' */sections/*.tex
sed -i '.bak' 's/QB/\\qb{}/g' */sections/*.tex
sed -i '.bak' 's/QA/\\abr{qa}/g' */sections/*.tex
sed -i '.bak' 's/QANTA/\\abr{qanta}/g' */sections/*.tex


==> scripts/rscript_if_ne.sh <==
#!/bin/bash -e

PYCOMMAND=python
if hash pythonw 2>/dev/null; then
    VERSION=`pythonw -c 'import platform; major, minor, patch = platform.python_version_tuple(); print(major);'`
    if [ $VERSION -eq 3 ]; then
        PYCOMMAND=pythonw
    else
        if hash python3 2>/dev/null; then
           PYCOMMAND=python3
        fi
    fi
else
    if hash python3 2>/dev/null; then
        PYCOMMAND=python3
    else
        PYCOMMAND=python
    fi
fi

echo $1
echo `which $PYCOMMAND`

if [ -f $1/figures.R ]; then
        echo "Running R"
        Rscript $1/figures.R
else
        echo "No RScripts!"
fi

if [ -f $1/figures.py ]; then
        echo "Running $PYCOMMAND"
        $PYCOMMAND $1/figures.py
else
        echo "No Python scripts!"
fi


==> scripts/style-check.py <==
#!/usr/bin/env python3

import re
import sys
import glob
import os

from collections import defaultdict

gedit_mode = "-g" in sys.argv
if gedit_mode:
    sys.argv.remove("-g")

verbose = "-v" in sys.argv
if verbose:
    sys.argv.remove("-v")
    print("Entering verbobose mode")

override_rule_paths = None
if "-r" in sys.argv:
    idx = sys.argv.index("-r")
    sys.argv.pop(idx)
    param = os.path.abspath(sys.argv.pop(idx))
    if os.path.isdir(param):
        override_rule_paths = [os.path.join(param, f) for f in os.listdir(param)]
    elif os.path.isfile(param):
        override_rule_paths = [param]
    else:
        raise ValueError("Invalid rule path specified.")

exit_status = 0
ignored_commands = set("ref href url input bibliography cite nocite cline newcommand includegraphics begin end label jbgcomment ignore comment cmidrule".split())

censored_phrases = defaultdict(dict)

censored_phrases["cite"] = {
    re.compile(r'\.~?\\cite'): "~\\cite{} should precede the period.",
    re.compile(r'[a-zA-Z]+\s+\\cite[p]?\{.*\}'): "Missing non-breaking space before cite",
    re.compile(r'\b(from|in|and|with|see)[~ ]+\\cite[p]*\{}'): "Don't cite in the sentence as 'in [x]', cites are not nouns. Prefer: Smith et al.~\\cite{...} show ... .",
    re.compile(r'[^\.\n]\n\n'): "paragraphs should end with a sentence end",
    re.compile(r'(Table|Figure|Section)[ \n]\\ref'): "Table, Figure, and Section refs should have a non-breaking space",
    re.compile(r'(table|figure|section)~\\ref'): "Table, Figure, and Section refs should be capitalized",
    re.compile(r'\\url\{(?!http|ftp|rtsp|mailto)'): "~\\url{} should start with http:// (or ftp or rtsp or maybe mailto)."
}

censored_phrases["comment"] = {
    re.compile(r'[0-9]%'): "a percent following a number is rarely an intended comment."
}

path_list = override_rule_paths if override_rule_paths else glob.glob("scripts/style-check/*")

for rule_file in path_list:
    if os.path.isfile(rule_file) and not rule_file.endswith("~"):
        with open(rule_file, "r") as file:
            for lnnum, line in enumerate(file, start=1):
                parts = line.split("%", 1)
                if len(parts) > 1:
                    expression, reason = parts[0].rstrip(), parts[1].strip()
                    try:
                        regex = None
                        if reason.startswith("syntax"):
                            regex = re.compile(expression)
                        elif reason.startswith("capitalize"):
                            regex = re.compile(r"\b" + expression + r"\b")
                        elif reason.startswith("phrase"):
                            regex = re.compile(r"\b" + re.sub(r" +", r"\\s+", expression) + r"\b", re.IGNORECASE)
                        elif reason.startswith("spelling"):
                            regex = re.compile(r"\b" + expression + r"\b", re.IGNORECASE)
                        elif reason.startswith("ignoredcommand"):
                            ignored_commands.add(expression)
                        else:
                            print(f"Warning: No class specified for {expression} at {rule_file}:{lnnum}")
                            regex = re.compile(r"\b" + expression + r"\b")
                        if regex:
                            censored_phrases["rest"][regex] = f"{reason} (matched '{expression}' in {rule_file}:{lnnum})"
                    except re.error as e:
                        print(f"Error in {rule_file}:{lnnum}: {e}", file=sys.stderr)
                        sys.exit(1)
            if verbose:
                print("Read %i rules from %s" % (lnnum, rule_file))

de_comment = re.compile(r"(([^\\]%.*)|(^%.*))$")
de_command = re.compile(r"(~?\\\\(" + "|".join(ignored_commands) + r")(\[[^\]]*\])?\{[^{}]*\})")
de_verb = re.compile(r"\\\\verb(.)[^\1]*\1")
de_math = re.compile(r"[^\\]\\$.*[^\\]\\$|^\\$.*[^\\]\\$")

if verbose:
    print("Rules: ")
    for rule_set in censored_phrases:
        print("    %s (%i): %s" % (rule_set, len(censored_phrases[rule_set]), " ".join(list(censored_phrases[rule_set].values())[:10])))

def do_cns(line, file, linenum, phra_hash):
    for regex, reason in phra_hash.items():
        match = regex.search(line)
        if match:
            print(f"{file}:{linenum}:{' ' if gedit_mode else ''}{match.start()+1}: {line.strip()} ({match.group()})")
            global exit_status
            exit_status = 1
            if verbose and reason:
                print("  ", reason)
                phra_hash[regex] = None

input_files = [f for f in sys.argv[1:] if os.path.exists(f)]
for file in input_files:
    with open(file, "r") as f:
        lines = f.readlines()
    in_comment, in_verbatim, in_equation = False, False, False
    for i, line in enumerate(lines):
        do_cns(line, file, i + 1, censored_phrases["comment"])
        line = re.sub(de_comment, "", line)
        if "\\begin{comment}" in line:
            in_comment = True
        elif "\\end{comment}" in line:
            in_comment = False
        if "\\begin{verbatim}" in line:
            in_verbatim = True
        elif "\\end{verbatim}" in line:
            in_verbatim = False
        if "\\begin{equation}" in line:
            in_equation = True
        elif "\\end{equation}" in line:
            in_equation = False
        if not (in_comment or in_verbatim or in_equation):
            do_cns(line, file, i + 1, censored_phrases["cite"])
            line = re.sub(de_command, "~", line)
            line = re.sub(de_verb, "~", line)
            line = re.sub(de_math, "~", line)
            do_cns(line, file, i + 1, censored_phrases["rest"])

sys.exit(exit_status)

